Venue Suggestion Using Social-Centric Scores

User modeling is a very important task for making relevant suggestions of venues to the users. These suggestions are often based on matching the venues' features with the users' preferences, which can be collected from previously visited locations. In this paper, we present a set of relevance scores for making personalized suggestions of points of interest. These scores model each user by focusing on the different types of information extracted from venues that they have previously visited. In particular, we focus on scores extracted from social information available on location-based social networks. Our experiments, conducted on the dataset of the TREC Contextual Suggestion Track, show that social scores are more effective than scores based venues' content.

==> figures/analyze_review_keywords.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import utils\n",
    "import os\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "trec_data = pd.DataFrame()\n",
    "rev_data = pd.DataFrame()\n",
    "for file in os.listdir('./Output-Final/'):\n",
    "    if file.startswith(\"TRECCS\"):        \n",
    "#         temp_json = utils.read_from_json('./Output-Final/{}'.format(file))\n",
    "        \n",
    "        try:\n",
    "            temp_df = pd.read_json('./Output-Final/{}'.format(file), orient='index').reset_index().rename(columns={'index': 'source'})\n",
    "            temp_df['venue_id'] = file\n",
    "            trec_data = trec_data.append(temp_df)\n",
    "        except:\n",
    "            pass\n",
    "        \n",
    "#         try:\n",
    "#             temp_rev_df = pd.DataFrame(temp_json['Yelp']['reviews_detail'])\n",
    "#             temp_rev_df['venue_id'] = file\n",
    "#             rev_data = rev_data.append(temp_rev_df)        \n",
    "#         except:\n",
    "#             pass"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "tdf = trec_data.fillna(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f3844e8bac8>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f384118fda0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.distplot(tdf.loc[tdf['total_review_number']>0, 'total_review_number'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "rev_counts = pd.DataFrame(tdf.loc[tdf['total_review_number']>0, 'total_review_number'])\n",
    "rev_counts['counts'] = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f383e2cd828>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(5, 5))\n",
    "rev_cnt_cnt = rev_counts.groupby(['total_review_number']).count().reset_index()\n",
    "ax1.set(xscale=\"log\", yscale=\"log\")\n",
    "ax = sns.regplot(x='total_review_number', y=\"counts\", data=rev_cnt_cnt, logx=True)\n",
    "ax.set_xlabel(\"Number of reviews\",fontsize=14)\n",
    "ax.set_ylabel(\"Number of venues\",fontsize=14)\n",
    "ax.tick_params(labelsize=12)\n",
    "plt.savefig(\"review_count_count.png\", dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mylen(inp):\n",
    "    if type(inp) == list:\n",
    "        return len(inp)\n",
    "    return 0\n",
    "\n",
    "tdf['keycnt'] = tdf['tips'].apply(mylen)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "rev_keys = pd.DataFrame(tdf.loc[tdf['keycnt']>0, 'keycnt'])\n",
    "rev_keys['counts'] = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f383dfe86d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots(figsize=(5, 5))\n",
    "key_cnt_cnt = rev_keys.groupby(['keycnt']).count()\n",
    "# ax1.set(xscale=\"log\", yscale=\"log\")\n",
    "ax = sns.distplot(rev_keys['keycnt'])\n",
    "ax.set_xlabel(\"Number of keywords\",fontsize=14)\n",
    "ax.set_ylabel(\"% of venues\",fontsize=14)\n",
    "ax.tick_params(labelsize=12)\n",
    "plt.savefig(\"keyword_dist.png\", dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1      32.0\n",
       "0       6.0\n",
       "0      31.0\n",
       "1      31.0\n",
       "1      45.0\n",
       "1      25.0\n",
       "1       6.0\n",
       "0      39.0\n",
       "1       5.0\n",
       "1      21.0\n",
       "0      90.0\n",
       "1      66.0\n",
       "1     261.0\n",
       "1    1528.0\n",
       "1     172.0\n",
       "1      32.0\n",
       "1     726.0\n",
       "1      49.0\n",
       "1      13.0\n",
       "1      73.0\n",
       "2     125.0\n",
       "1      48.0\n",
       "2     399.0\n",
       "1      33.0\n",
       "1     149.0\n",
       "1      12.0\n",
       "1       7.0\n",
       "1      28.0\n",
       "2     108.0\n",
       "1      15.0\n",
       "      ...  \n",
       "1    3234.0\n",
       "0       4.0\n",
       "1     248.0\n",
       "1    1423.0\n",
       "2     215.0\n",
       "1     177.0\n",
       "1    1579.0\n",
       "2    3541.0\n",
       "1      85.0\n",
       "0      19.0\n",
       "1     344.0\n",
       "1      25.0\n",
       "1      67.0\n",
       "1     368.0\n",
       "1      35.0\n",
       "1      13.0\n",
       "1      11.0\n",
       "2      77.0\n",
       "1      12.0\n",
       "2      52.0\n",
       "1       8.0\n",
       "1       9.0\n",
       "1     151.0\n",
       "1       9.0\n",
       "1      24.0\n",
       "1      69.0\n",
       "2      60.0\n",
       "1      10.0\n",
       "2     202.0\n",
       "1      10.0\n",
       "Name: total_review_number, Length: 17436, dtype: float64"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rev_counts['total_review_number']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

